RustHorn: CHC-based Verification for Rust Programs (full version)

Reduction to the satisfiability problem for constrained Horn clauses (CHCs) is a widely studied approach to automated program verification. The current CHC-based methods for pointer-manipulating programs, however, are not very scalable. This paper proposes a novel translation of pointer-manipulating Rust programs into CHCs, which clears away pointers and memories by leveraging ownership. We formalize the translation for a simplified core of Rust and prove its correctness. We have implemented a prototype verifier for a subset of Rust and confirmed the effectiveness of our method.

==> cpp-lexer.py <==
# -*- coding: utf-8 -*-

import re

from pygments.lexer import RegexLexer, include, bygroups, using, \
    this, inherit, default, words
from pygments.util import get_bool_opt
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Error

__all__ = ['CppLexer']


class CFamilyLexer(RegexLexer):
    """
    For C family source code.  This is used as a base class to avoid repetitious
    definitions.
    """

    #: optional Comment or Whitespace
    _ws = r'(?:\s|//.*?\n|/[*].*?[*]/)+'

    # The trailing ?, rather than *, avoids a geometric performance drop here.
    #: only one /* */ style comment
    _ws1 = r'\s*(?:/[*].*?[*]/\s*)?'

    _type = r'([\w]+\s*(?:@\(.*?\)@)?\s*\*?\s+)'  # Matsushita

    tokens = {
        'whitespace': [
            (r'(@\()(.*?)(\)@)', bygroups(None, Comment.Single, None)),  # Matsushita
            # preprocessor directives: without whitespace
            ('^#if\s+0', Comment.Preproc, 'if0'),
            ('^#', Comment.Preproc, 'macro'),
            # or with whitespace
            ('^(' + _ws1 + r')(#if\s+0)',
             bygroups(using(this), Comment.Preproc), 'if0'),
            ('^(' + _ws1 + ')(#)',
             bygroups(using(this), Comment.Preproc), 'macro'),
            (r'\n', Text),
            (r'\s+', Text),
            (r'\\\n', Text),  # line continuation
            (r'//(\n|[\w\W]*?[^\\]\n)', Comment.Single),
            (r'/(\\\n)?[*][\w\W]*?[*](\\\n)?/', Comment.Multiline),
            # Open until EOF, so no ending delimeter
            (r'/(\\\n)?[*][\w\W]*', Comment.Multiline),
        ],
        'statements': [
            (r'(L?)(")', bygroups(String.Affix, String), 'string'),
            (r"(L?)(')(\\.|\\[0-7]{1,3}|\\x[a-fA-F0-9]{1,2}|[^\\\'\n])(')",
             bygroups(String.Affix, String.Char, String.Char, String.Char)),
            (r'(\d+\.\d*|\.\d+|\d+)[eE][+-]?\d+[LlUu]*', Number.Float),
            (r'(\d+\.\d*|\.\d+|\d+[fF])[fF]?', Number.Float),
            (r'0x[0-9a-fA-F]+[LlUu]*', Number.Hex),
            (r'0[0-7]+[LlUu]*', Number.Oct),
            (r'\d+[LlUu]*', Number.Integer),
            (r'\*/', Error),
            (r'[~!%^&*+=|?:<>/-]', Operator),
            (r'[()\[\],.]', Punctuation),
            (words(('asm', 'auto', 'break', 'case', 'const', 'continue',
                    'default', 'do', 'else', 'enum', 'extern', 'for', 'goto',
                    'if', 'register', 'restricted', 'return', 'sizeof',
                    'static', 'struct', 'switch', 'typedef', 'union',
                    'volatile', 'while'),
                   suffix=r'\b'), Keyword),
            (r'(bool|int|long|float|short|double|char|unsigned|signed|void)\b',
             Keyword.Type),
            (words(('inline', '_inline', '__inline', 'naked', 'restrict',
                    'thread', 'typename'), suffix=r'\b'), Keyword.Reserved),
            # Vector intrinsics
            (r'(__m(128i|128d|128|64))\b', Keyword.Reserved),
            # Microsoft-isms
            (words((
                'asm', 'int8', 'based', 'except', 'int16', 'stdcall', 'cdecl',
                'fastcall', 'int32', 'declspec', 'finally', 'int64', 'try',
                'leave', 'wchar_t', 'w64', 'unaligned', 'raise', 'noop',
                'identifier', 'forceinline', 'assume'),
                prefix=r'__', suffix=r'\b'), Keyword.Reserved),
            (r'(rand|assume)\b', Name.Builtin),  # Matsushita
            (r'(true|false|NULL)\b', Name.Builtin),
            # (r'([a-zA-Z_]\w*)(\s*)(:)(?!:)',
            #  bygroups(Name.Label, Text, Punctuation)),
            ('[a-zA-Z_]\w*', Name),
        ],
        'root': [
            include('whitespace'),
            # functions
            (_type +  # return arguments # Matsushita
             r'([a-zA-Z_]\w*)'             # method name
             r'(\s*\([^;]*?\))'            # signature
             r'([^;{]*)(\{)',
             bygroups(using(this), Name.Function, using(this), using(this),
                      Punctuation),
             'function'),
            # function declarations
            (_type +  # return arguments # Matsushita
             r'([a-zA-Z_]\w*)'             # method name
             r'(\s*\([^;]*?\))'            # signature
             r'([^;]*)(;)',
             bygroups(using(this), Name.Function, using(this), using(this),
                      Punctuation)),
            default('statement'),
        ],
        'statement': [
            include('whitespace'),
            include('statements'),
            ('[{}]', Punctuation),
            (';', Punctuation, '#pop'),
        ],
        'function': [
            include('whitespace'),
            include('statements'),
            (';', Punctuation),
            (r'\{', Punctuation, '#push'),
            (r'\}', Punctuation, '#pop'),
        ],
        'string': [
            (r'"', String, '#pop'),
            (r'\\([\\abfnrtv"\']|x[a-fA-F0-9]{2,4}|'
             r'u[a-fA-F0-9]{4}|U[a-fA-F0-9]{8}|[0-7]{1,3})', String.Escape),
            (r'[^\\"\n]+', String),  # all other characters
            (r'\\\n', String),  # line continuation
            (r'\\', String),  # stray backslash
        ],
        'macro': [
            (r'(include)(' + _ws1 + r')([^\n]+)',
             bygroups(Comment.Preproc, Text, Comment.PreprocFile)),
            (r'[^/\n]+', Comment.Preproc),
            (r'/[*](.|\n)*?[*]/', Comment.Multiline),
            (r'//.*?\n', Comment.Single, '#pop'),
            (r'/', Comment.Preproc),
            (r'(?<=\\)\n', Comment.Preproc),
            (r'\n', Comment.Preproc, '#pop'),
        ],
        'if0': [
            (r'^\s*#if.*?(?<!\\)\n', Comment.Preproc, '#push'),
            (r'^\s*#el(?:se|if).*\n', Comment.Preproc, '#pop'),
            (r'^\s*#endif.*?(?<!\\)\n', Comment.Preproc, '#pop'),
            (r'.*?\n', Comment),
        ]
    }

    stdlib_types = set((
        'size_t', 'ssize_t', 'off_t', 'wchar_t', 'ptrdiff_t', 'sig_atomic_t', 'fpos_t',
        'clock_t', 'time_t', 'va_list', 'jmp_buf', 'FILE', 'DIR', 'div_t', 'ldiv_t',
        'mbstate_t', 'wctrans_t', 'wint_t', 'wctype_t'))
    c99_types = set((
        '_Bool', '_Complex', 'int8_t', 'int16_t', 'int32_t', 'int64_t', 'uint8_t',
        'uint16_t', 'uint32_t', 'uint64_t', 'int_least8_t', 'int_least16_t',
        'int_least32_t', 'int_least64_t', 'uint_least8_t', 'uint_least16_t',
        'uint_least32_t', 'uint_least64_t', 'int_fast8_t', 'int_fast16_t', 'int_fast32_t',
        'int_fast64_t', 'uint_fast8_t', 'uint_fast16_t', 'uint_fast32_t', 'uint_fast64_t',
        'intptr_t', 'uintptr_t', 'intmax_t', 'uintmax_t'))
    linux_types = set((
        'clockid_t', 'cpu_set_t', 'cpumask_t', 'dev_t', 'gid_t', 'id_t', 'ino_t', 'key_t',
        'mode_t', 'nfds_t', 'pid_t', 'rlim_t', 'sig_t', 'sighandler_t', 'siginfo_t',
        'sigset_t', 'sigval_t', 'socklen_t', 'timer_t', 'uid_t'))

    def __init__(self, **options):
        self.stdlibhighlighting = get_bool_opt(
            options, 'stdlibhighlighting', True)
        self.c99highlighting = get_bool_opt(options, 'c99highlighting', True)
        self.platformhighlighting = get_bool_opt(
            options, 'platformhighlighting', True)
        RegexLexer.__init__(self, **options)

    def get_tokens_unprocessed(self, text):
        for index, token, value in \
                RegexLexer.get_tokens_unprocessed(self, text):
            if token is Name:
                if self.stdlibhighlighting and value in self.stdlib_types:
                    token = Keyword.Type
                elif self.c99highlighting and value in self.c99_types:
                    token = Keyword.Type
                elif self.platformhighlighting and value in self.linux_types:
                    token = Keyword.Type
            yield index, token, value


class CppLexer(CFamilyLexer):
    """
    For C++ source code with preprocessor directives.
    """
    name = 'C++'
    aliases = ['cpp', 'c++']
    filenames = ['*.cpp', '*.hpp', '*.c++', '*.h++',
                 '*.cc', '*.hh', '*.cxx', '*.hxx',
                 '*.C', '*.H', '*.cp', '*.CPP']
    mimetypes = ['text/x-c++hdr', 'text/x-c++src']
    priority = 0.1

    tokens = {
        'statements': [
            (words((
                'catch', 'const_cast', 'delete', 'dynamic_cast', 'explicit',
                'export', 'friend', 'mutable', 'namespace', 'new', 'operator',
                'private', 'protected', 'public', 'reinterpret_cast',
                'restrict', 'static_cast', 'template', 'this', 'throw', 'throws',
                'try', 'typeid', 'typename', 'using', 'virtual',
                'constexpr', 'nullptr', 'decltype', 'thread_local',
                'alignas', 'alignof', 'static_assert', 'noexcept', 'override',
                'final'), suffix=r'\b'), Keyword),
            (r'char(16_t|32_t)\b', Keyword.Type),
            (r'(class)(\s+)', bygroups(Keyword, Text), 'classname'),
            # C++11 raw strings
            (r'(R)(")([^\\()\s]{,16})(\()((?:.|\n)*?)(\)\3)(")',
             bygroups(String.Affix, String, String.Delimiter, String.Delimiter,
                      String, String.Delimiter, String)),
            # C++11 UTF-8/16/32 strings
            (r'(u8|u|U)(")', bygroups(String.Affix, String), 'string'),
            inherit,
        ],
        'root': [
            inherit,
            # C++ Microsoft-isms
            (words(('virtual_inheritance', 'uuidof', 'super', 'single_inheritance',
                    'multiple_inheritance', 'interface', 'event'),
                   prefix=r'__', suffix=r'\b'), Keyword.Reserved),
            # Offload C++ extensions, http://offload.codeplay.com/
            (r'__(offload|blockingoffload|outer)\b', Keyword.Pseudo),
        ],
        'classname': [
            (r'[a-zA-Z_]\w*', Name.Class, '#pop'),
            # template specification
            (r'\s*(?=>)', Text, '#pop'),
        ],
    }

    def analyse_text(text):
        if re.search('#include <[a-z_]+>', text):
            return 0.2
        if re.search('using namespace ', text):
            return 0.4


==> ocaml-lexer.py <==
# -*- coding: utf-8 -*-

import re

from pygments.lexer import RegexLexer, include, bygroups, default, words
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Error

__all__ = ['OCamlLexer']


class OCamlLexer(RegexLexer):
    """
    For the OCaml language.
    .. versionadded:: 0.7
    """

    name = 'OCaml'
    aliases = ['ocaml']
    filenames = ['*.ml', '*.mli', '*.mll', '*.mly']
    mimetypes = ['text/x-ocaml']

    keywords = (
        'as', 'assert', 'begin', 'class', 'constraint', 'do', 'done',
        'downto', 'else', 'end', 'exception', 'external', 'false',
        'for', 'fun', 'function', 'functor', 'if', 'in', 'include',
        'inherit', 'initializer', 'lazy', 'let', 'match', 'method',
        'module', 'mutable', 'new', 'object', 'of', 'open', 'private',
        'raise', 'rec', 'sig', 'struct', 'then', 'to', 'true', 'try',
        'type', 'value', 'val', 'virtual', 'when', 'while', 'with',
    )
    keyopts = (
        '!=', '#', '&', '&&', r'\(', r'\)', r'\*', r'\+', ',', '-',
        r'-\.', '->', r'\.', r'\.\.', ':', '::', ':=', ':>', ';', ';;', '<',
        '<-', '=', '>', '>]', r'>\}', r'\?', r'\?\?', r'\[', r'\[<', r'\[>',
        r'\[\|', ']', '_', '`', r'\{', r'\{<', r'\|', r'\|]', r'\}', '~'
    )

    operators = r'[!$%&*+\./:<=>?@^|~-]'
    word_operators = ('and', 'asr', 'land', 'lor', 'lsl', 'lxor', 'mod', 'or')
    prefix_syms = r'[!?~]'
    infix_syms = r'[=<>@^|&+\*/$%-]'
    primitives = ('unit', 'int', 'float', 'bool',
                  'string', 'char', 'list', 'array')

    tokens = {
        'escape-sequence': [
            (r'\\[\\"\'ntbr]', String.Escape),
            (r'\\[0-9]{3}', String.Escape),
            (r'\\x[0-9a-fA-F]{2}', String.Escape),
        ],
        'root': [
            (r'\s+', Text),
            (r'Random|int|assert', Name.Builtin),  # Matsushita
            (r'(let rec)(\s+)([\w\']+)(?=\s+(?!=))',
             bygroups(Keyword, Text, Name.Function)),  # Matsushita
            (r'(let)(\s+)([\w\']+)(?=\s+)(?=\s+(?!=))',
             bygroups(Keyword, Text, Name.Function)),  # Matsushita
            (r'false|true',  # Matsushita (r'false|true|\(\)|\[\]',
             Name.Builtin.Pseudo),
            (r'\b([A-Z][\w\']*)(?=\s*\.)', Name.Namespace, 'dotted'),
            (r'\b([A-Z][\w\']*)', Name.Class),
            (r'\(\*(?![)])', Comment, 'comment'),
            (r'\b(%s)\b' % '|'.join(keywords), Keyword),
            (r'(%s)' % '|'.join(keyopts[::-1]), Operator),
            (r'(%s|%s)?%s' % (infix_syms, prefix_syms, operators), Operator),
            (r'\b(%s)\b' % '|'.join(word_operators), Operator.Word),
            (r'\b(%s)\b' % '|'.join(primitives), Keyword.Type),

            (r"[^\W\d][\w']*", Name),

            (r'-?\d[\d_]*(.[\d_]*)?([eE][+\-]?\d[\d_]*)', Number.Float),
            (r'0[xX][\da-fA-F][\da-fA-F_]*', Number.Hex),
            (r'0[oO][0-7][0-7_]*', Number.Oct),
            (r'0[bB][01][01_]*', Number.Bin),
            (r'\d[\d_]*', Number.Integer),

            (r"'(?:(\\[\\\"'ntbr ])|(\\[0-9]{3})|(\\x[0-9a-fA-F]{2}))'",
             String.Char),
            (r"'.'", String.Char),
            (r"'", Keyword),  # a stray quote is another syntax element

            (r'"', String.Double, 'string'),

            (r'[~?][a-z][\w\']*:', Name.Variable),
        ],
        'comment': [
            (r'[^(*)]+', Comment),
            (r'\(\*', Comment, '#push'),
            (r'\*\)', Comment, '#pop'),
            (r'[(*)]', Comment),
        ],
        'string': [
            (r'[^\\"]+', String.Double),
            include('escape-sequence'),
            (r'\\\n', String.Double),
            (r'"', String.Double, '#pop'),
        ],
        'dotted': [
            (r'\s+', Text),
            (r'\.', Punctuation),
            (r'[A-Z][\w\']*(?=\s*\.)', Name.Namespace),
            (r'[A-Z][\w\']*', Name.Class, '#pop'),
            (r'[a-z_][\w\']*', Name, '#pop'),
            default('#pop'),
        ],
    }


==> rust-lexer.py <==
# -*- coding: utf-8 -*-

from pygments.lexer import RegexLexer, include, bygroups, words, default
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Whitespace

__all__ = ['RustLexer']

_ghost = (r'(@\()(.*?)(\)@)', bygroups(None,
                                       Comment.Single, None))  # Matsushita


class RustLexer(RegexLexer):
    """
    Lexer for the Rust programming language (version 1.10).

    .. versionadded:: 1.6
    """
    name = 'Rust'
    filenames = ['*.rs', '*.rs.in']
    aliases = ['rust', 'rs']
    mimetypes = ['text/rust']

    keyword_types = (
        words(('u8', 'u16', 'u32', 'u64', 'i8', 'i16', 'i32', 'i64',
               'i128', 'u128', 'usize', 'isize', 'f32', 'f64', 'str', 'bool'),
              suffix=r'\b'),
        Keyword.Type)

    builtin_types = (words((
        # Reexported core operators
        'Copy', 'Send', 'Sized', 'Sync',
        'Drop', 'Fn', 'FnMut', 'FnOnce',

        # Reexported types and traits
        'Box',
        'ToOwned',
        'Clone',
        'PartialEq', 'PartialOrd', 'Eq', 'Ord',
        'AsRef', 'AsMut', 'Into', 'From',
        'Default',
        'Iterator', 'Extend', 'IntoIterator',
        'DoubleEndedIterator', 'ExactSizeIterator',
        'Option',
        'Some', 'None',
        'Result',
        'Ok', 'Err',
        'SliceConcatExt',
        'String', 'ToString',
        'Vec'), suffix=r'\b'),
        Name.Builtin)

    tokens = {
        'root': [
            # rust allows a file to start with a shebang, but if the first line
            # starts with #![ then it's not a shebang but a crate attribute.
            (r'#![^[\r\n].*$', Comment.Preproc),
            default('base'),
        ],
        'base': [
            # Whitespace and Comments
            (r'\n', Whitespace),
            (r'\s+', Whitespace),
            _ghost,  # Matsushita
            (r'//!.*?\n', String.Doc),
            (r'///(\n|[^/].*?\n)', String.Doc),
            (r'//(.*?)\n', Comment.Single),
            (r'/\*\*(\n|[^/*])', String.Doc, 'doccomment'),
            (r'/\*!', String.Doc, 'doccomment'),
            (r'/\*', Comment.Multiline, 'comment'),

            # Macro parameters
            (r"""\$([a-zA-Z_]\w*|\(,?|\),?|,?)""", Comment.Preproc),
            # Keywords
            (words((
                'as', 'async', 'await', 'box', 'const', 'crate', 'else',
                'extern', 'for', 'if', 'impl', 'in', 'loop', 'match', 'move',
                'mut', 'pub', 'ref', 'return', 'static', 'super', 'trait',
                'try', 'unsafe', 'use', 'where', 'while'), suffix=r'\b'),
             Keyword),
            (words(('abstract', 'alignof', 'become', 'do', 'final', 'macro',
                    'offsetof', 'override', 'priv', 'proc', 'pure', 'sizeof',
                    'typeof', 'unsized', 'virtual', 'yield'), suffix=r'\b'),
             Keyword.Reserved),
            (r'(true|false)\b', Keyword.Constant),
            (r'mod\b', Keyword, 'modname'),
            (r'let\b', Keyword.Declaration),
            (r'fn\b', Keyword, 'funcname'),
            (r'(struct|enum|type|union)\b', Keyword, 'typename'),
            (r'(default)(\s+)(type|fn)\b', bygroups(Keyword, Text, Keyword)),
            keyword_types,
            (r'self\b', Name.Builtin.Pseudo),

            # Special Addition by Matsushita
            (words((
                'std',
                'ptr', 'eq',
                'mem', 'drop',
                'assert', 'rand',
                'guess', 'check',
                'split_at', 'split_at_mut',
                'Rc', 'get_mut',
                'RefCell', 'RefMut', 'Ref', 'borrow_mut',
                'FnMut',
                'thread', 'spawn', 'JoinHandle', 'channel', 'Sender', 'Receiver'), suffix=r'\b'), Name.Builtin),

            # Prelude (taken from Rust's src/libstd/prelude.rs)
            builtin_types,
            # Path seperators, so types don't catch them.
            (r'::\b', Text),
            # Types in positions.
            (r'(?::|->)', Text, 'typename'),
            # Labels
            (r'(break|continue)(\s*)(\'[A-Za-z_]\w*)?',
             bygroups(Keyword, Text.Whitespace, Name.Label)),
            # Character Literal
            (r"""'(\\['"\\nrt]|\\x[0-7][0-9a-fA-F]|\\0"""
             r"""|\\u\{[0-9a-fA-F]{1,6}\}|.)'""",
             String.Char),
            (r"""b'(\\['"\\nrt]|\\x[0-9a-fA-F]{2}|\\0"""
             r"""|\\u\{[0-9a-fA-F]{1,6}\}|.)'""",
             String.Char),
            # Binary Literal
            (r'0b[01_]+', Number.Bin, 'number_lit'),
            # Octal Literal
            (r'0o[0-7_]+', Number.Oct, 'number_lit'),
            # Hexadecimal Literal
            (r'0[xX][0-9a-fA-F_]+', Number.Hex, 'number_lit'),
            # Decimal Literal
            (r'[0-9][0-9_]*(\.[0-9_]+[eE][+\-]?[0-9_]+|'
             r'\.[0-9_]*(?!\.)|[eE][+\-]?[0-9_]+)', Number.Float,
             'number_lit'),
            (r'[0-9][0-9_]*', Number.Integer, 'number_lit'),
            # String Literal
            (r'b"', String, 'bytestring'),
            (r'"', String, 'string'),
            (r'b?r(#*)".*?"\1', String),

            # Lifetime
            (r"""'static""", Name.Builtin),
            (r"""'[a-zA-Z_]\w*""", Name.Attribute),

            # Operators and Punctuation
            (r'[{}()\[\],.;]', Punctuation),
            (r'[+\-*/%&|<>^!~@=:?]', Operator),

            # Identifier
            (r'[a-zA-Z_]\w*', Name),

            # Attributes
            (r'#!?\[', Comment.Preproc, 'attribute['),
            # Macros
            (r'([A-Za-z_]\w*)(!)(\s*)([A-Za-z_]\w*)?(\s*)(\{)',
             bygroups(Comment.Preproc, Punctuation, Whitespace, Name,
                      Whitespace, Punctuation), 'macro{'),
            (r'([A-Za-z_]\w*)(!)(\s*)([A-Za-z_]\w*)?(\()',
             bygroups(Comment.Preproc, Punctuation, Whitespace, Name,
                      Punctuation), 'macro('),
        ],
        'comment': [
            (r'[^*/]+', Comment.Multiline),
            (r'/\*', Comment.Multiline, '#push'),
            (r'\*/', Comment.Multiline, '#pop'),
            (r'[*/]', Comment.Multiline),
        ],
        'doccomment': [
            (r'[^*/]+', String.Doc),
            (r'/\*', String.Doc, '#push'),
            (r'\*/', String.Doc, '#pop'),
            (r'[*/]', String.Doc),
        ],
        'modname': [
            (r'\s+', Text),
            (r'[a-zA-Z_]\w*', Name.Namespace, '#pop'),
            default('#pop'),
        ],
        'funcname': [
            (r'\s+', Text),
            (r'[a-zA-Z_]\w*', Name.Function, '#pop'),
            default('#pop'),
        ],
        'typename': [
            (r'\s+', Text),
            _ghost,  # Matsushita
            (r'&', Keyword.Pseudo),
            builtin_types,
            keyword_types,
            (r'[a-zA-Z_]\w*', Name.Class, '#pop'),
            default('#pop'),
        ],
        'number_lit': [
            (r'[ui](8|16|32|64|size)', Keyword, '#pop'),
            (r'f(32|64)', Keyword, '#pop'),
            default('#pop'),
        ],
        'string': [
            (r'"', String, '#pop'),
            (r"""\\['"\\nrt]|\\x[0-7][0-9a-fA-F]|\\0"""
             r"""|\\u\{[0-9a-fA-F]{1,6}\}""", String.Escape),
            (r'[^\\"]+', String),
            (r'\\', String),
        ],
        'bytestring': [
            (r"""\\x[89a-fA-F][0-9a-fA-F]""", String.Escape),
            include('string'),
        ],
        'macro{': [
            (r'\{', Operator, '#push'),
            (r'\}', Operator, '#pop'),
        ],
        'macro(': [
            (r'\(', Operator, '#push'),
            (r'\)', Operator, '#pop'),
        ],
        'attribute_common': [
            (r'"', String, 'string'),
            (r'\[', Comment.Preproc, 'attribute['),
            (r'\(', Comment.Preproc, 'attribute('),
        ],
        'attribute[': [
            include('attribute_common'),
            (r'\];?', Comment.Preproc, '#pop'),
            (r'[^"\]]+', Comment.Preproc),
        ],
        'attribute(': [
            include('attribute_common'),
            (r'\);?', Comment.Preproc, '#pop'),
            (r'[^")]+', Comment.Preproc),
        ],
    }

